Next-to-leading order prediction for the decay $\mu \to e \, (e^+e^-) \, \nu \bar{\nu}$

We present the differential decay rates and the branching ratios of the muon decay with internal conversion, $\mu \to e \, (e^+e^-) \, \nu \bar{\nu}$, in the Standard Model at next-to-leading order (NLO) in the on-shell scheme. This rare decay mode of the muon is among the main sources of background to the search for $\mu \to eee$ decay. We found that in the phase space region where the neutrino energies are small, and the three-electron momenta have a similar signature as in the $\mu \to eee$ decay, the NLO corrections decrease the leading-order prediction by about $10-20\%$

==> anc/LOwidth.m <==
(* ::Package:: *)

BeginPackage["LOwidth`"];
Print["LOwidth loaded"];
Print["by M. Fael and C. Greub\n"];
Print["dGamma[t_, m123_, m12_, costh3st_, costh1stst_, phi1stst_, Mmu_, me_, \[Alpha]_, GF_]:\n the LO differential decay width for the decay \[Mu] \[Rule] e (\!\(\*SuperscriptBox[\(e\), \(+\)]\) \!\(\*SuperscriptBox[\(e\), \(-\)]\)) \[Nu] \!\(\*OverscriptBox[\(\[Nu]\), \(_\)]\) in Eq. (2.2)."]; 
Print["GLO[t_, m123_, m12_, costh3st_, costh1stst_, phi1stst_, Mmu_, me_]:\n the LO squared matrix element (up to a factor 4\!\(\*SuperscriptBox[\(\[Alpha]\), \(2\)]\)\!\(\*SuperscriptBox[\(GF\), \(2\)]\)/(3\!\(\*SuperscriptBox[\(\[Pi]\), \(3\)]\)))."];


GLO::usage = "the LO squared matrix element (up to a factor 4 \!\(\*SuperscriptBox[\(\[Alpha]\), \(2\)]\)\!\(\*SuperscriptBox[\(GF\), \(2\)]\) /(3 \!\(\*SuperscriptBox[\(\[Pi]\), \(3\)]\))).";


dGamma::usage = "The LO differential decay width for the decay \[Mu] \[Rule] e (\!\(\*SuperscriptBox[\(e\), \(+\)]\) \!\(\*SuperscriptBox[\(e\), \(-\)]\)) \[Nu] \!\(\*OverscriptBox[\(\[Nu]\), \(_\)]\) in Eq. (2.2).";


Begin["`Private`"];


Build4Vectors[t_, m123_, m12_, costh3st_, costh1stst_, phi1stst_, Mmu_, me_] := 
  Block[{E3st = (m123^2 - m12^2 + me^2)/(2*m123), 
  p3st = Sqrt[E3st^2 - me^2], 
  E1stst = m12/2, 
  p1stst = Sqrt[E1stst^2 - me^2],
  sinth3st = Sqrt[1 - costh3st^2], 
  sinth1stst = Sqrt[1 - costh1stst^2]}, 
   {{Mmu, 0, 0, 0}, 
    {E3st, p3st*sinth3st, 0, p3st*costh3st}, 
    {E1stst, p1stst*sinth1stst*Sin[phi1stst],p1stst*sinth1stst*Cos[phi1stst], p1stst*costh1stst}, 
    {E1stst, -p1stst*sinth1stst*Sin[phi1stst], -p1stst*sinth1stst*Cos[phi1stst], -p1stst*costh1stst}}];

ScalarProducts[t_, m123_, m12_, costh3st_, costh1stst_, phi1stst_, Mmu_, me_] := 
  Block[{eta = {{1, 0, 0, 0}, {0, -1, 0, 0}, {0, 0, -1, 0}, {0, 0, 0, -1}}, 
    sinth3st = Sqrt[1 - costh3st^2],
    sinth1stst = Sqrt[1 - costh1stst^2], 
    gamma1 = (Mmu^2 - t^2 + m123^2)/(2*Mmu*m123), 
    gamma2 = (m123^2 + m12^2 - me^2)/(2*m123*m12),
    betagamma1 = Sqrt[gamma1^2 - 1], 
    betagamma2 = Sqrt[gamma2^2 - 1],
    Lambda1 = {{gamma1, 0, 0, -betagamma1}, {0, 1, 0, 0},  {0, 0, 1, 0}, {-betagamma1, 0, 0, gamma1}}, 
    Lambda2 = {{1, 0, 0, 0}, {0, costh3st, 0, sinth3st}, {0, 0, 1, 0}, {0, -sinth3st, 0, costh3st}} . {{gamma2, 0, 0, -betagamma2}, {0, 1, 0, 0}, {0, 0, 1, 0}, {-betagamma2, 0, 0, gamma2}}, 
    momenta = Build4Vectors[t, m123, m12, costh3st, costh1stst, phi1stst, Mmu, me]}, 
   {2*(momenta[[2]] . eta . Lambda1 . momenta[[1]]/Mmu^2) (* = x = 2 P.p3/Mmu^2 *), 
    2*((Lambda2 . momenta[[3]]) . eta . Lambda1 . momenta[[1]]/Mmu^2) (* = y1 = 2 P.p1/Mmu^2 *), 
    2*((Lambda2 . momenta[[4]]) . eta . Lambda1 . momenta[[1]]/Mmu^2) (* = y2 = 2 P.p2/Mmu^2 *), 
    (m12^2 - 2*me^2)/Mmu^2 (* = w = 2 p1.p2/Mmu^2 *),
    2*(momenta[[2]] . eta . Lambda2 . momenta[[3]]/Mmu^2) (* = z1 = 2 p1.p3/Mmu^2 *), 
    2*(momenta[[2]] . eta . Lambda2 . momenta[[4]]/Mmu^2) (* = z2 = 2 p2.p3/Mmu^2 *)}];


GLO[t_, m123_, m12_, costh3st_, costh1stst_, phi1stst_, Mmu_, me_] := 
  Block[{r = me/Mmu}, (64*r^6 - 64*r^4*w - 24*r^2*w^2 - 32*r^6*x + 24*r^2*w*x + 
       56*r^4*w*x - 6*w^2*x + 14*r^2*w^2*x - 2*w^3*x - 16*r^2*w*x^2 + 4*w^2*x^2 - 
       24*r^4*y1 - 56*r^6*y1 + 24*r^2*w*y1 + 48*r^4*w*y1 + 20*r^2*w^2*y1 + 16*r^4*x*y1 - 
       32*r^2*w*x*y1 + 4*w^2*x*y1 + 16*r^4*y1^2 - 16*r^2*w*y1^2 - 24*r^4*y2 - 56*r^6*y2 + 
       24*r^2*w*y2 + 48*r^4*w*y2 + 20*r^2*w^2*y2 + 16*r^4*x*y2 - 32*r^2*w*x*y2 + 
       4*w^2*x*y2 + 32*r^4*y1*y2 - 32*r^2*w*y1*y2 + 16*r^4*y2^2 - 16*r^2*w*y2^2 + 
       48*r^4*z1 - 32*r^2*w*z1 - 4*w^2*z1 - 24*r^4*x*z1 + 24*r^2*w*x*z1 - 12*r^2*y1*z1 - 
       44*r^4*y1*z1 + 6*w*y1*z1 + 26*r^2*w*y1*z1 + 4*w^2*y1*z1 + 8*r^2*x*y1*z1 - 
       4*w*x*y1*z1 + 8*r^2*y1^2*z1 - 4*w*y1^2*z1 - 12*r^2*y2*z1 - 44*r^4*y2*z1 + 
       6*w*y2*z1 + 26*r^2*w*y2*z1 + 4*w^2*y2*z1 + 8*r^2*x*y2*z1 - 4*w*x*y2*z1 + 
       16*r^2*y1*y2*z1 - 8*w*y1*y2*z1 + 8*r^2*y2^2*z1 - 4*w*y2^2*z1 + 8*r^2*z1^2 - 
       4*w*z1^2 - 4*r^2*x*z1^2 + 2*w*x*z1^2 - 8*r^2*y1*z1^2 + 4*w*y1*z1^2 - 8*r^2*y2*z1^2 + 
       4*w*y2*z1^2 + 48*r^4*z2 - 32*r^2*w*z2 - 4*w^2*z2 - 24*r^4*x*z2 + 24*r^2*w*x*z2 - 
       12*r^2*y1*z2 - 44*r^4*y1*z2 + 6*w*y1*z2 + 26*r^2*w*y1*z2 + 4*w^2*y1*z2 + 
       8*r^2*x*y1*z2 - 4*w*x*y1*z2 + 8*r^2*y1^2*z2 - 4*w*y1^2*z2 - 12*r^2*y2*z2 - 
       44*r^4*y2*z2 + 6*w*y2*z2 + 26*r^2*w*y2*z2 + 4*w^2*y2*z2 + 8*r^2*x*y2*z2 - 
       4*w*x*y2*z2 + 16*r^2*y1*y2*z2 - 8*w*y1*y2*z2 + 8*r^2*y2^2*z2 - 4*w*y2^2*z2 + 
       16*r^2*z1*z2 - 8*w*z1*z2 - 8*r^2*x*z1*z2 + 4*w*x*z1*z2 - 16*r^2*y1*z1*z2 + 
       8*w*y1*z1*z2 - 16*r^2*y2*z1*z2 + 8*w*y2*z1*z2 + 8*r^2*z2^2 - 4*w*z2^2 - 
       4*r^2*x*z2^2 + 2*w*x*z2^2 - 8*r^2*y1*z2^2 + 4*w*y1*z2^2 - 8*r^2*y2*z2^2 + 
       4*w*y2*z2^2)/((2*r^2 + z1)*(2*r^2 + z2)*(2*r^2 + w + z1 + z2)^2) + 
     (-48*r^4 - 96*r^6 - 8*r^2*w - 48*r^4*w - 8*r^2*w^2 - 6*r^2*x - 90*r^6*x + 3*w*x + 
       6*r^2*w*x - 25*r^4*w*x + w^2*x + r^2*w^2*x + 8*r^2*x^2 + 28*r^4*x^2 - 4*w*x^2 - 
       6*r^2*w*x^2 - 2*r^2*x^3 + 2*w*x^3 + 6*r^2*y1 + 40*r^4*y1 - 26*r^6*y1 + 8*r^2*w*y1 - 
       10*r^4*w*y1 + 14*r^2*x*y1 + 68*r^4*x*y1 - 2*w*x*y1 + 9*r^2*w*x*y1 - 12*r^2*x^2*y1 + 
       2*w*x^2*y1 - 4*r^2*y1^2 + 6*r^4*y1^2 - 12*r^2*x*y1^2 + 6*r^2*y2 + 40*r^4*y2 - 
       26*r^6*y2 + 8*r^2*w*y2 - 10*r^4*w*y2 + 14*r^2*x*y2 + 68*r^4*x*y2 - 2*w*x*y2 + 
       9*r^2*w*x*y2 - 12*r^2*x^2*y2 + 2*w*x^2*y2 - 4*r^2*y1*y2 + 32*r^4*y1*y2 + 
       8*r^2*w*y1*y2 - 6*x*y1*y2 - 36*r^2*x*y1*y2 - 2*w*x*y1*y2 + 4*x^2*y1*y2 - 
       4*r^2*y1^2*y2 + 4*x*y1^2*y2 - 4*r^2*y2^2 + 6*r^4*y2^2 - 12*r^2*x*y2^2 - 
       4*r^2*y1*y2^2 + 4*x*y1*y2^2 - 24*r^2*z1 - 92*r^4*z1 - 22*r^2*w*z1 + 6*r^2*x*z1 - 
       64*r^4*x*z1 + w*x*z1 - 8*r^2*w*x*z1 + 12*r^2*x^2*z1 - 2*w*x^2*z1 + 24*r^2*y1*z1 - 
       8*r^4*y1*z1 + 24*r^2*x*y1*z1 + 3*y2*z1 + 26*r^2*y2*z1 - 21*r^4*y2*z1 + w*y2*z1 - 
       5*r^2*w*y2*z1 + 2*x*y2*z1 + 36*r^2*x*y2*z1 + 2*w*x*y2*z1 - 4*x^2*y2*z1 - 
       2*y1*y2*z1 + 9*r^2*y1*y2*z1 - 8*x*y1*y2*z1 - 2*y2^2*z1 + 3*r^2*y2^2*z1 - 
       4*x*y2^2*z1 - 22*r^2*z1^2 - 12*r^2*x*z1^2 + 3*y2*z1^2 - 4*r^2*y2*z1^2 + 
       4*x*y2*z1^2 - 24*r^2*z2 - 92*r^4*z2 - 22*r^2*w*z2 + 6*r^2*x*z2 - 64*r^4*x*z2 + 
       w*x*z2 - 8*r^2*w*x*z2 + 12*r^2*x^2*z2 - 2*w*x^2*z2 + 3*y1*z2 + 26*r^2*y1*z2 - 
       21*r^4*y1*z2 + w*y1*z2 - 5*r^2*w*y1*z2 + 2*x*y1*z2 + 36*r^2*x*y1*z2 + 2*w*x*y1*z2 - 
       4*x^2*y1*z2 - 2*y1^2*z2 + 3*r^2*y1^2*z2 - 4*x*y1^2*z2 + 24*r^2*y2*z2 - 8*r^4*y2*z2 + 
       24*r^2*x*y2*z2 - 2*y1*y2*z2 + 9*r^2*y1*y2*z2 - 8*x*y1*y2*z2 - 8*z1*z2 - 
       60*r^2*z1*z2 - 4*w*z1*z2 + 4*x*z1*z2 - 34*r^2*x*z1*z2 - 2*w*x*z1*z2 + 4*x^2*z1*z2 + 
       9*y1*z1*z2 - 4*r^2*y1*z1*z2 + 8*x*y1*z1*z2 + 9*y2*z1*z2 - 4*r^2*y2*z1*z2 + 
       8*x*y2*z1*z2 - 8*z1^2*z2 - 4*x*z1^2*z2 - 22*r^2*z2^2 - 12*r^2*x*z2^2 + 3*y1*z2^2 - 
       4*r^2*y1*z2^2 + 4*x*y1*z2^2 - 8*z1*z2^2 - 4*x*z1*z2^2)/
      ((2*r^2 + z1)*(2*r^2 - x - y1 + z1)*(2*r^2 + z2)*(2*r^2 - x - y2 + z2)) + 
     (16*r^4 + 48*r^6 + 12*r^2*w + 44*r^4*w + 8*r^2*w^2 - 8*r^4*x + 16*r^6*x - 6*r^2*w*x + 
       18*r^4*w*x + 4*r^2*w^2*x - 8*r^4*x^2 + w*x^2 - r^2*w*x^2 + 2*w^2*x^2 - w*x^3 - 
       8*r^4*y1 + 16*r^6*y1 - 4*r^2*w*y1 + 28*r^4*w*y1 + 8*r^2*w^2*y1 - 8*r^2*x*y1 - 
       24*r^4*x*y1 - 5*w*x*y1 - 23*r^2*w*x*y1 - 2*w^2*x*y1 + 4*r^2*x^2*y1 + 2*w*x^2*y1 - 
       8*r^4*y1^2 - 8*r^2*w*y1^2 + 4*r^2*x*y1^2 + 3*w*x*y1^2 - 12*r^2*y2 - 48*r^4*y2 - 
       20*r^6*y2 - 16*r^2*w*y2 - 8*r^4*w*y2 + 6*r^2*x*y2 - 14*r^4*x*y2 - 8*r^2*w*x*y2 + 
       6*r^2*x^2*y2 - 2*w*x^2*y2 + 6*r^2*y1*y2 - 14*r^4*y1*y2 - 12*r^2*w*y1*y2 + 
       6*x*y1*y2 + 26*r^2*x*y1*y2 + 6*w*x*y1*y2 - 4*x^2*y1*y2 + 6*r^2*y1^2*y2 - 
       4*x*y1^2*y2 + 8*r^2*y2^2 + 8*r^4*y2^2 + 4*r^2*x*y2^2 + 4*r^2*y1*y2^2 - 4*x*y1*y2^2 + 
       8*r^2*z1 + 40*r^4*z1 + 6*w*z1 + 34*r^2*w*z1 + 4*w^2*z1 - 4*r^2*x*z1 + 12*r^4*x*z1 - 
       4*w*x*z1 + 8*r^2*w*x*z1 - 2*r^2*x^2*z1 - 4*r^2*y1*z1 + 12*r^4*y1*z1 - 3*w*y1*z1 + 
       15*r^2*w*y1*z1 + 2*w^2*y1*z1 - 8*r^2*x*y1*z1 - 6*w*x*y1*z1 - 2*r^2*y1^2*z1 - 
       2*w*y1^2*z1 - 6*y2*z1 - 36*r^2*y2*z1 - 14*r^4*y2*z1 - 8*w*y2*z1 - 4*r^2*w*y2*z1 + 
       3*x*y2*z1 - 11*r^2*x*y2*z1 - 2*w*x*y2*z1 + 2*x^2*y2*z1 + 3*y1*y2*z1 - 
       11*r^2*y1*y2*z1 - 4*w*y1*y2*z1 + 8*x*y1*y2*z1 + 2*y1^2*y2*z1 + 4*y2^2*z1 + 
       4*r^2*y2^2*z1 + 2*x*y2^2*z1 + 2*y1*y2^2*z1 + 8*r^2*z1^2 + 6*w*z1^2 + 2*r^2*x*z1^2 + 
       w*x*z1^2 + 2*r^2*y1*z1^2 + 2*w*y1*z1^2 - 6*y2*z1^2 - 2*r^2*y2*z1^2 - 2*x*y2*z1^2 - 
       2*y1*y2*z1^2 + 12*r^2*z2 + 44*r^4*z2 + 16*r^2*w*z2 - 4*r^2*x*z2 + 28*r^4*x*z2 + 
       12*r^2*w*x*z2 - 8*r^2*x^2*z2 + 2*w*x^2*z2 - 6*r^2*y1*z2 + 18*r^4*y1*z2 + 
       12*r^2*w*y1*z2 - 5*x*y1*z2 - 23*r^2*x*y1*z2 - 4*w*x*y1*z2 + 3*x^2*y1*z2 + y1^2*z2 - 
       r^2*y1^2*z2 + 2*w*y1^2*z2 + 2*x*y1^2*z2 - y1^3*z2 - 16*r^2*y2*z2 - 8*r^4*y2*z2 - 
       12*r^2*x*y2*z2 - 8*r^2*y1*y2*z2 + 6*x*y1*y2*z2 - 2*y1^2*y2*z2 + 6*z1*z2 + 
       34*r^2*z1*z2 + 8*w*z1*z2 - 3*x*z1*z2 + 15*r^2*x*z1*z2 + 2*w*x*z1*z2 - 2*x^2*z1*z2 - 
       4*y1*z1*z2 + 8*r^2*y1*z1*z2 + 2*w*y1*z1*z2 - 6*x*y1*z1*z2 - 8*y2*z1*z2 - 
       4*r^2*y2*z1*z2 - 4*x*y2*z1*z2 - 2*y1*y2*z1*z2 + 6*z1^2*z2 + 2*x*z1^2*z2 + 
       y1*z1^2*z2 + 8*r^2*z2^2 + 8*r^2*x*z2^2 + 4*r^2*y1*z2^2 - 2*x*y1*z2^2 + 2*y1^2*z2^2 + 
       4*z1*z2^2 + 2*x*z1*z2^2)/((2*r^2 + z1)^2*(2*r^2 - x - y1 + z1)^2) + 
     (16*r^4 + 48*r^6 + 12*r^2*w + 44*r^4*w + 8*r^2*w^2 - 8*r^4*x + 16*r^6*x - 6*r^2*w*x + 
       18*r^4*w*x + 4*r^2*w^2*x - 8*r^4*x^2 + w*x^2 - r^2*w*x^2 + 2*w^2*x^2 - w*x^3 - 
       12*r^2*y1 - 48*r^4*y1 - 20*r^6*y1 - 16*r^2*w*y1 - 8*r^4*w*y1 + 6*r^2*x*y1 - 
       14*r^4*x*y1 - 8*r^2*w*x*y1 + 6*r^2*x^2*y1 - 2*w*x^2*y1 + 8*r^2*y1^2 + 8*r^4*y1^2 + 
       4*r^2*x*y1^2 - 8*r^4*y2 + 16*r^6*y2 - 4*r^2*w*y2 + 28*r^4*w*y2 + 8*r^2*w^2*y2 - 
       8*r^2*x*y2 - 24*r^4*x*y2 - 5*w*x*y2 - 23*r^2*w*x*y2 - 2*w^2*x*y2 + 4*r^2*x^2*y2 + 
       2*w*x^2*y2 + 6*r^2*y1*y2 - 14*r^4*y1*y2 - 12*r^2*w*y1*y2 + 6*x*y1*y2 + 
       26*r^2*x*y1*y2 + 6*w*x*y1*y2 - 4*x^2*y1*y2 + 4*r^2*y1^2*y2 - 4*x*y1^2*y2 - 
       8*r^4*y2^2 - 8*r^2*w*y2^2 + 4*r^2*x*y2^2 + 3*w*x*y2^2 + 6*r^2*y1*y2^2 - 
       4*x*y1*y2^2 + 12*r^2*z1 + 44*r^4*z1 + 16*r^2*w*z1 - 4*r^2*x*z1 + 28*r^4*x*z1 + 
       12*r^2*w*x*z1 - 8*r^2*x^2*z1 + 2*w*x^2*z1 - 16*r^2*y1*z1 - 8*r^4*y1*z1 - 
       12*r^2*x*y1*z1 - 6*r^2*y2*z1 + 18*r^4*y2*z1 + 12*r^2*w*y2*z1 - 5*x*y2*z1 - 
       23*r^2*x*y2*z1 - 4*w*x*y2*z1 + 3*x^2*y2*z1 - 8*r^2*y1*y2*z1 + 6*x*y1*y2*z1 + 
       y2^2*z1 - r^2*y2^2*z1 + 2*w*y2^2*z1 + 2*x*y2^2*z1 - 2*y1*y2^2*z1 - y2^3*z1 + 
       8*r^2*z1^2 + 8*r^2*x*z1^2 + 4*r^2*y2*z1^2 - 2*x*y2*z1^2 + 2*y2^2*z1^2 + 8*r^2*z2 + 
       40*r^4*z2 + 6*w*z2 + 34*r^2*w*z2 + 4*w^2*z2 - 4*r^2*x*z2 + 12*r^4*x*z2 - 4*w*x*z2 + 
       8*r^2*w*x*z2 - 2*r^2*x^2*z2 - 6*y1*z2 - 36*r^2*y1*z2 - 14*r^4*y1*z2 - 8*w*y1*z2 - 
       4*r^2*w*y1*z2 + 3*x*y1*z2 - 11*r^2*x*y1*z2 - 2*w*x*y1*z2 + 2*x^2*y1*z2 + 4*y1^2*z2 + 
       4*r^2*y1^2*z2 + 2*x*y1^2*z2 - 4*r^2*y2*z2 + 12*r^4*y2*z2 - 3*w*y2*z2 + 
       15*r^2*w*y2*z2 + 2*w^2*y2*z2 - 8*r^2*x*y2*z2 - 6*w*x*y2*z2 + 3*y1*y2*z2 - 
       11*r^2*y1*y2*z2 - 4*w*y1*y2*z2 + 8*x*y1*y2*z2 + 2*y1^2*y2*z2 - 2*r^2*y2^2*z2 - 
       2*w*y2^2*z2 + 2*y1*y2^2*z2 + 6*z1*z2 + 34*r^2*z1*z2 + 8*w*z1*z2 - 3*x*z1*z2 + 
       15*r^2*x*z1*z2 + 2*w*x*z1*z2 - 2*x^2*z1*z2 - 8*y1*z1*z2 - 4*r^2*y1*z1*z2 - 
       4*x*y1*z1*z2 - 4*y2*z1*z2 + 8*r^2*y2*z1*z2 + 2*w*y2*z1*z2 - 6*x*y2*z1*z2 - 
       2*y1*y2*z1*z2 + 4*z1^2*z2 + 2*x*z1^2*z2 + 8*r^2*z2^2 + 6*w*z2^2 + 2*r^2*x*z2^2 + 
       w*x*z2^2 - 6*y1*z2^2 - 2*r^2*y1*z2^2 - 2*x*y1*z2^2 + 2*r^2*y2*z2^2 + 2*w*y2*z2^2 - 
       2*y1*y2*z2^2 + 6*z1*z2^2 + 2*x*z1*z2^2 + y2*z1*z2^2)/
      ((2*r^2 + z2)^2*(2*r^2 - x - y2 + z2)^2) + (64*r^6 - 8*r^4*w - 8*r^2*w^2 - 12*r^4*x - 
       44*r^6*x + 6*r^2*w*x + 6*r^4*w*x - 3*w^2*x + 3*r^2*w^2*x - w^3*x + 8*r^4*x^2 - 
       4*r^2*w*x^2 + 2*w^2*x^2 - 24*r^4*y1 - 56*r^6*y1 + 6*r^2*w*y1 + 2*r^4*w*y1 + 
       6*r^2*w^2*y1 + 24*r^4*x*y1 - 8*r^2*w*x*y1 + 2*w^2*x*y1 + 16*r^4*y1^2 - 
       4*r^2*w*y1^2 - 12*r^4*y2 - 44*r^6*y2 + 12*r^2*w*y2 + 12*r^4*w*y2 + 8*r^2*w^2*y2 + 
       16*r^4*x*y2 - 12*r^2*w*x*y2 + 2*w^2*x*y2 + 24*r^4*y1*y2 - 12*r^2*w*y1*y2 + 
       8*r^4*y2^2 - 8*r^2*w*y2^2 - 8*r^4*z1 - 32*r^2*w*z1 - 4*w^2*z1 + 12*r^2*x*z1 + 
       12*r^4*x*z1 + 3*w*x*z1 + 25*r^2*w*x*z1 + 2*w^2*x*z1 - 8*r^2*x^2*z1 - 2*w*x^2*z1 + 
       6*r^2*y1*z1 + 2*r^4*y1*z1 + 6*w*y1*z1 + 26*r^2*w*y1*z1 + 4*w^2*y1*z1 - 
       12*r^2*x*y1*z1 - 6*w*x*y1*z1 - 4*r^2*y1^2*z1 - 4*w*y1^2*z1 + 6*r^2*y2*z1 + 
       6*r^4*y2*z1 + 3*w*y2*z1 + 25*r^2*w*y2*z1 + 3*w^2*y2*z1 - 12*r^2*x*y2*z1 - 
       4*w*x*y2*z1 - 8*r^2*y1*y2*z1 - 6*w*y1*y2*z1 - 4*r^2*y2^2*z1 - 2*w*y2^2*z1 - 
       8*r^2*z1^2 - 4*w*z1^2 + 8*r^2*x*z1^2 + 3*w*x*z1^2 + 6*r^2*y1*z1^2 + 4*w*y1*z1^2 - 
       3*y2*z1^2 + 3*r^2*y2*z1^2 + 2*w*y2*z1^2 + 2*x*y2*z1^2 + 2*y1*y2*z1^2 + 2*y2^2*z1^2 - 
       y2*z1^3 + 48*r^4*z2 - 8*r^2*w*z2 - 2*w^2*z2 - 6*r^2*x*z2 - 34*r^4*x*z2 + 
       4*r^2*w*x*z2 + 4*r^2*x^2*z2 - 12*r^2*y1*z2 - 44*r^4*y1*z2 + 3*w*y1*z2 + 
       5*r^2*w*y1*z2 + 2*w^2*y1*z2 + 12*r^2*x*y1*z2 - 2*w*x*y1*z2 + 8*r^2*y1^2*z2 - 
       2*w*y1^2*z2 - 6*r^2*y2*z2 - 34*r^4*y2*z2 + 3*w*y2*z2 + 9*r^2*w*y2*z2 + 2*w^2*y2*z2 + 
       8*r^2*x*y2*z2 - 2*w*x*y2*z2 + 12*r^2*y1*y2*z2 - 4*w*y1*y2*z2 + 4*r^2*y2^2*z2 - 
       2*w*y2^2*z2 - 8*r^2*z1*z2 - 8*w*z1*z2 + 3*x*z1*z2 + 9*r^2*x*z1*z2 + 6*w*x*z1*z2 - 
       2*x^2*z1*z2 + 3*y1*z1*z2 + 5*r^2*y1*z1*z2 + 8*w*y1*z1*z2 - 4*x*y1*z1*z2 - 
       2*y1^2*z1*z2 + 4*r^2*y2*z1*z2 + 6*w*y2*z1*z2 - 2*x*y2*z1*z2 - 2*y1*y2*z1*z2 - 
       2*z1^2*z2 + 2*x*z1^2*z2 + 2*y1*z1^2*z2 + 8*r^2*z2^2 - 2*w*z2^2 - 6*r^2*x*z2^2 + 
       w*x*z2^2 - 8*r^2*y1*z2^2 + 2*w*y1*z2^2 - 6*r^2*y2*z2^2 + 2*w*y2*z2^2 - 2*z1*z2^2 + 
       2*x*z1*z2^2 + 2*y1*z1*z2^2 + y2*z1*z2^2)/((2*r^2 + z2)^2*(2*r^2 + w + z1 + z2)^2) + 
     (16*r^6 + 12*r^2*w + 16*r^4*w + 2*r^2*w^2 + 36*r^4*x + 32*r^6*x + 2*r^2*w*x + 
       38*r^4*w*x - 2*w^2*x + 9*r^2*w^2*x - 6*r^2*x^2 - 32*r^4*x^2 - 11*r^2*w*x^2 + 
       2*w^2*x^2 + 4*r^2*x^3 - 40*r^4*y1 - 60*r^6*y1 - 20*r^2*w*y1 - 20*r^4*w*y1 + 
       4*r^4*x*y1 - 3*w*x*y1 - 8*r^2*w*x*y1 + 4*r^2*x^2*y1 + 2*w*x^2*y1 + 6*r^2*y1^2 + 
       32*r^4*y1^2 + 8*r^2*w*y1^2 - 4*r^2*x*y1^2 + 2*w*x*y1^2 - 4*r^2*y1^3 + 24*r^4*y2 + 
       40*r^6*y2 - 4*r^2*w*y2 + 14*r^4*w*y2 - 12*r^2*x*y2 - 54*r^4*x*y2 + 3*w*x*y2 - 
       13*r^2*w*x*y2 + 2*w^2*x*y2 + 12*r^2*x^2*y2 - 2*w*x^2*y2 + 6*r^2*y1*y2 + 
       20*r^4*y1*y2 + 8*r^2*w*y1*y2 + 4*r^2*x*y1*y2 - 8*r^2*y1^2*y2 - 6*r^2*y2^2 - 
       30*r^4*y2^2 - 4*r^2*w*y2^2 + 12*r^2*x*y2^2 - 2*w*x*y2^2 + 4*r^2*y2^3 + 8*r^4*z1 + 
       6*w*z1 + 16*r^2*w*z1 + 2*w^2*z1 + 10*r^2*x*z1 + 24*r^4*x*z1 - 5*w*x*z1 + 
       13*r^2*w*x*z1 - 10*r^2*x^2*z1 - 12*r^2*y1*z1 - 46*r^4*y1*z1 - 4*w*y1*z1 - 
       10*r^2*w*y1*z1 + 4*r^2*x*y1*z1 - 2*w*x*y1*z1 + 12*r^2*y1^2*z1 + 18*r^2*y2*z1 + 
       46*r^4*y2*z1 - 2*w*y2*z1 + 11*r^2*w*y2*z1 - 25*r^2*x*y2*z1 - 3*y1*y2*z1 - 
       4*r^2*y1*y2*z1 - 2*w*y1*y2*z1 + 2*x*y1*y2*z1 + 2*y1^2*y2*z1 - 3*y2^2*z1 - 
       23*r^2*y2^2*z1 - 2*w*y2^2*z1 + 2*x*y2^2*z1 + 4*y1*y2^2*z1 + 2*y2^3*z1 + 4*w*z1^2 + 
       4*r^2*x*z1^2 - 8*r^2*y1*z1^2 + 3*y2*z1^2 + 17*r^2*y2*z1^2 + 2*w*y2*z1^2 - 
       2*x*y2*z1^2 - 4*y1*y2*z1^2 - 4*y2^2*z1^2 + 2*y2*z1^3 + 4*r^4*z2 + 4*r^2*w*z2 + 
       12*r^2*x*z2 + 12*r^4*x*z2 - w*x*z2 + 16*r^2*w*x*z2 + 2*w^2*x*z2 - 8*r^2*x^2*z2 - 
       26*r^2*y1*z2 - 62*r^4*y1*z2 - 2*w*y1*z2 - 13*r^2*w*y1*z2 + 11*r^2*x*y1*z2 - 
       2*w*x*y1*z2 + 3*y1^2*z2 + 24*r^2*y1^2*z2 + 2*w*y1^2*z2 - 2*x*y1^2*z2 - 2*y1^3*z2 + 
       6*r^2*y2*z2 + 24*r^4*y2*z2 + 4*r^2*w*y2*z2 - 12*r^2*x*y2*z2 + 3*y1*y2*z2 + 
       23*r^2*y1*y2*z2 + 2*w*y1*y2*z2 - 2*x*y1*y2*z2 - 4*y1^2*y2*z2 - 8*r^2*y2^2*z2 - 
       2*y1*y2^2*z2 + 2*r^2*z1*z2 + 4*w*z1*z2 + 6*r^2*x*z1*z2 + 2*w*x*z1*z2 - 3*y1*z1*z2 - 
       29*r^2*y1*z1*z2 - 2*w*y1*z1*z2 + 2*x*y1*z1*z2 + 4*y1^2*z1*z2 + 3*y2*z1*z2 + 
       20*r^2*y2*z1*z2 + 2*w*y2*z1*z2 - 2*x*y2*z1*z2 - 4*y2^2*z1*z2 - 2*y1*z1^2*z2 + 
       4*y2*z1^2*z2 - 2*r^2*z2^2 + 2*w*x*z2^2 - 3*y1*z2^2 - 20*r^2*y1*z2^2 - 2*w*y1*z2^2 + 
       2*x*y1*z2^2 + 4*y1^2*z2^2 + 4*r^2*y2*z2^2 + 4*y1*y2*z2^2 - 4*y1*z1*z2^2 + 
       2*y2*z1*z2^2 - 2*y1*z2^3)/((2*r^2 + z1)*(2*r^2 - x - y1 + z1)*(2*r^2 + z2)*
       (2*r^2 + w + z1 + z2)) + (32*r^6 + 12*r^2*w + 20*r^4*w - 4*r^4*x - 28*r^6*x - 
       24*r^2*w*x - 24*r^4*w*x - 5*w^2*x - 11*r^2*w^2*x - 2*w^3*x + 3*w*x^2 + 
       13*r^2*w*x^2 + 6*w^2*x^2 - 2*w*x^3 - 4*r^4*y1 - 28*r^6*y1 - 8*r^2*w*y1 - 
       8*r^4*w*y1 + 8*r^4*x*y1 - 3*w*x*y1 + 3*r^2*w*x*y1 + 2*w^2*x*y1 + 2*w*x*y1^2 + 
       48*r^4*y2 + 80*r^6*y2 + 2*r^2*w*y2 + 38*r^4*w*y2 + 4*r^2*w^2*y2 - 6*r^2*x*y2 - 
       34*r^4*x*y2 + 6*w*x*y2 + 10*r^2*w*x*y2 + 6*w^2*x*y2 + 4*r^2*x^2*y2 - 6*w*x^2*y2 - 
       6*r^2*y1*y2 - 34*r^4*y1*y2 - 4*r^2*w*y1*y2 + 8*r^2*x*y1*y2 - 2*w*x*y1*y2 + 
       4*r^2*y1^2*y2 - 12*r^2*y2^2 - 60*r^4*y2^2 - 12*r^2*w*y2^2 + 12*r^2*x*y2^2 - 
       4*w*x*y2^2 + 12*r^2*y1*y2^2 + 8*r^2*y2^3 + 16*r^4*z1 + 6*w*z1 + 18*r^2*w*z1 + 
       2*w^2*z1 - 2*r^2*x*z1 - 22*r^4*x*z1 - 8*w*x*z1 - 16*r^2*w*x*z1 - 4*w^2*x*z1 + 
       2*r^2*x^2*z1 + 4*w*x^2*z1 - 2*r^2*y1*z1 - 22*r^4*y1*z1 - 4*w*y1*z1 - 4*r^2*w*y1*z1 + 
       8*r^2*x*y1*z1 + 2*r^2*y1^2*z1 + 36*r^2*y2*z1 + 92*r^4*y2*z1 + w*y2*z1 + 
       31*r^2*w*y2*z1 + 2*w^2*y2*z1 - 3*x*y2*z1 - 29*r^2*x*y2*z1 + 2*x^2*y2*z1 - 
       3*y1*y2*z1 - 29*r^2*y1*y2*z1 - 4*w*y1*y2*z1 + 4*x*y1*y2*z1 + 2*y1^2*y2*z1 - 
       6*y2^2*z1 - 46*r^2*y2^2*z1 - 6*w*y2^2*z1 + 6*x*y2^2*z1 + 6*y1*y2^2*z1 + 4*y2^3*z1 + 
       4*w*z1^2 - 4*r^2*x*z1^2 - 2*w*x*z1^2 - 4*r^2*y1*z1^2 + 6*y2*z1^2 + 34*r^2*y2*z1^2 + 
       6*w*y2*z1^2 - 6*x*y2*z1^2 - 6*y1*y2*z1^2 - 8*y2^2*z1^2 + 4*y2*z1^3 + 12*r^2*z2 + 
       20*r^4*z2 + 8*r^2*w*z2 - 8*r^2*x*z2 - 8*r^4*x*z2 - 3*w*x*z2 + 3*r^2*w*x*z2 + 
       2*w*x^2*z2 - 24*r^2*y1*z2 - 24*r^4*y1*z2 - 3*w*y1*z2 + 3*r^2*w*y1*z2 + 2*w^2*y1*z2 - 
       3*x*y1*z2 + 3*r^2*x*y1*z2 - 4*w*x*y1*z2 + 2*x^2*y1*z2 + 3*y1^2*z2 + 13*r^2*y1^2*z2 + 
       2*w*y1^2*z2 - 2*y1^3*z2 + 2*r^2*y2*z2 + 38*r^4*y2*z2 + 8*r^2*w*y2*z2 - 
       4*r^2*x*y2*z2 + 2*w*x*y2*z2 + 6*y1*y2*z2 + 10*r^2*y1*y2*z2 + 2*w*y1*y2*z2 - 
       2*x*y1*y2*z2 - 6*y1^2*y2*z2 - 12*r^2*y2^2*z2 - 4*y1*y2^2*z2 + 6*z1*z2 + 
       18*r^2*z1*z2 + 8*w*z1*z2 - 4*x*z1*z2 - 4*r^2*x*z1*z2 - 8*y1*z1*z2 - 
       16*r^2*y1*z1*z2 + 4*y1^2*z1*z2 + y2*z1*z2 + 31*r^2*y2*z1*z2 + 4*w*y2*z1*z2 - 
       4*x*y2*z1*z2 - 6*y2^2*z1*z2 + 4*z1^2*z2 - 2*y1*z1^2*z2 + 6*y2*z1^2*z2 + 2*w*x*z2^2 - 
       5*y1*z2^2 - 11*r^2*y1*z2^2 + 2*x*y1*z2^2 + 6*y1^2*z2^2 + 4*r^2*y2*z2^2 + 
       6*y1*y2*z2^2 + 2*z1*z2^2 - 4*y1*z1*z2^2 + 2*y2*z1*z2^2 - 2*y1*z2^3)/
      ((2*r^2 + z1)^2*(2*r^2 - x - y1 + z1)*(2*r^2 + w + z1 + z2)) + 
     (64*r^6 - 8*r^4*w - 8*r^2*w^2 - 12*r^4*x - 44*r^6*x + 6*r^2*w*x + 6*r^4*w*x - 
       3*w^2*x + 3*r^2*w^2*x - w^3*x + 8*r^4*x^2 - 4*r^2*w*x^2 + 2*w^2*x^2 - 12*r^4*y1 - 
       44*r^6*y1 + 12*r^2*w*y1 + 12*r^4*w*y1 + 8*r^2*w^2*y1 + 16*r^4*x*y1 - 12*r^2*w*x*y1 + 
       2*w^2*x*y1 + 8*r^4*y1^2 - 8*r^2*w*y1^2 - 24*r^4*y2 - 56*r^6*y2 + 6*r^2*w*y2 + 
       2*r^4*w*y2 + 6*r^2*w^2*y2 + 24*r^4*x*y2 - 8*r^2*w*x*y2 + 2*w^2*x*y2 + 24*r^4*y1*y2 - 
       12*r^2*w*y1*y2 + 16*r^4*y2^2 - 4*r^2*w*y2^2 + 48*r^4*z1 - 8*r^2*w*z1 - 2*w^2*z1 - 
       6*r^2*x*z1 - 34*r^4*x*z1 + 4*r^2*w*x*z1 + 4*r^2*x^2*z1 - 6*r^2*y1*z1 - 
       34*r^4*y1*z1 + 3*w*y1*z1 + 9*r^2*w*y1*z1 + 2*w^2*y1*z1 + 8*r^2*x*y1*z1 - 
       2*w*x*y1*z1 + 4*r^2*y1^2*z1 - 2*w*y1^2*z1 - 12*r^2*y2*z1 - 44*r^4*y2*z1 + 
       3*w*y2*z1 + 5*r^2*w*y2*z1 + 2*w^2*y2*z1 + 12*r^2*x*y2*z1 - 2*w*x*y2*z1 + 
       12*r^2*y1*y2*z1 - 4*w*y1*y2*z1 + 8*r^2*y2^2*z1 - 2*w*y2^2*z1 + 8*r^2*z1^2 - 
       2*w*z1^2 - 6*r^2*x*z1^2 + w*x*z1^2 - 6*r^2*y1*z1^2 + 2*w*y1*z1^2 - 8*r^2*y2*z1^2 + 
       2*w*y2*z1^2 - 8*r^4*z2 - 32*r^2*w*z2 - 4*w^2*z2 + 12*r^2*x*z2 + 12*r^4*x*z2 + 
       3*w*x*z2 + 25*r^2*w*x*z2 + 2*w^2*x*z2 - 8*r^2*x^2*z2 - 2*w*x^2*z2 + 6*r^2*y1*z2 + 
       6*r^4*y1*z2 + 3*w*y1*z2 + 25*r^2*w*y1*z2 + 3*w^2*y1*z2 - 12*r^2*x*y1*z2 - 
       4*w*x*y1*z2 - 4*r^2*y1^2*z2 - 2*w*y1^2*z2 + 6*r^2*y2*z2 + 2*r^4*y2*z2 + 6*w*y2*z2 + 
       26*r^2*w*y2*z2 + 4*w^2*y2*z2 - 12*r^2*x*y2*z2 - 6*w*x*y2*z2 - 8*r^2*y1*y2*z2 - 
       6*w*y1*y2*z2 - 4*r^2*y2^2*z2 - 4*w*y2^2*z2 - 8*r^2*z1*z2 - 8*w*z1*z2 + 3*x*z1*z2 + 
       9*r^2*x*z1*z2 + 6*w*x*z1*z2 - 2*x^2*z1*z2 + 4*r^2*y1*z1*z2 + 6*w*y1*z1*z2 - 
       2*x*y1*z1*z2 + 3*y2*z1*z2 + 5*r^2*y2*z1*z2 + 8*w*y2*z1*z2 - 4*x*y2*z1*z2 - 
       2*y1*y2*z1*z2 - 2*y2^2*z1*z2 - 2*z1^2*z2 + 2*x*z1^2*z2 + y1*z1^2*z2 + 2*y2*z1^2*z2 - 
       8*r^2*z2^2 - 4*w*z2^2 + 8*r^2*x*z2^2 + 3*w*x*z2^2 - 3*y1*z2^2 + 3*r^2*y1*z2^2 + 
       2*w*y1*z2^2 + 2*x*y1*z2^2 + 2*y1^2*z2^2 + 6*r^2*y2*z2^2 + 4*w*y2*z2^2 + 
       2*y1*y2*z2^2 - 2*z1*z2^2 + 2*x*z1*z2^2 + 2*y2*z1*z2^2 - y1*z2^3)/
      ((2*r^2 + z1)^2*(2*r^2 + w + z1 + z2)^2) + 
     (16*r^6 + 12*r^2*w + 16*r^4*w + 2*r^2*w^2 + 36*r^4*x + 32*r^6*x + 2*r^2*w*x + 
       38*r^4*w*x - 2*w^2*x + 9*r^2*w^2*x - 6*r^2*x^2 - 32*r^4*x^2 - 11*r^2*w*x^2 + 
       2*w^2*x^2 + 4*r^2*x^3 + 24*r^4*y1 + 40*r^6*y1 - 4*r^2*w*y1 + 14*r^4*w*y1 - 
       12*r^2*x*y1 - 54*r^4*x*y1 + 3*w*x*y1 - 13*r^2*w*x*y1 + 2*w^2*x*y1 + 12*r^2*x^2*y1 - 
       2*w*x^2*y1 - 6*r^2*y1^2 - 30*r^4*y1^2 - 4*r^2*w*y1^2 + 12*r^2*x*y1^2 - 2*w*x*y1^2 + 
       4*r^2*y1^3 - 40*r^4*y2 - 60*r^6*y2 - 20*r^2*w*y2 - 20*r^4*w*y2 + 4*r^4*x*y2 - 
       3*w*x*y2 - 8*r^2*w*x*y2 + 4*r^2*x^2*y2 + 2*w*x^2*y2 + 6*r^2*y1*y2 + 20*r^4*y1*y2 + 
       8*r^2*w*y1*y2 + 4*r^2*x*y1*y2 + 6*r^2*y2^2 + 32*r^4*y2^2 + 8*r^2*w*y2^2 - 
       4*r^2*x*y2^2 + 2*w*x*y2^2 - 8*r^2*y1*y2^2 - 4*r^2*y2^3 + 4*r^4*z1 + 4*r^2*w*z1 + 
       12*r^2*x*z1 + 12*r^4*x*z1 - w*x*z1 + 16*r^2*w*x*z1 + 2*w^2*x*z1 - 8*r^2*x^2*z1 + 
       6*r^2*y1*z1 + 24*r^4*y1*z1 + 4*r^2*w*y1*z1 - 12*r^2*x*y1*z1 - 8*r^2*y1^2*z1 - 
       26*r^2*y2*z1 - 62*r^4*y2*z1 - 2*w*y2*z1 - 13*r^2*w*y2*z1 + 11*r^2*x*y2*z1 - 
       2*w*x*y2*z1 + 3*y1*y2*z1 + 23*r^2*y1*y2*z1 + 2*w*y1*y2*z1 - 2*x*y1*y2*z1 - 
       2*y1^2*y2*z1 + 3*y2^2*z1 + 24*r^2*y2^2*z1 + 2*w*y2^2*z1 - 2*x*y2^2*z1 - 
       4*y1*y2^2*z1 - 2*y2^3*z1 - 2*r^2*z1^2 + 2*w*x*z1^2 + 4*r^2*y1*z1^2 - 3*y2*z1^2 - 
       20*r^2*y2*z1^2 - 2*w*y2*z1^2 + 2*x*y2*z1^2 + 4*y1*y2*z1^2 + 4*y2^2*z1^2 - 
       2*y2*z1^3 + 8*r^4*z2 + 6*w*z2 + 16*r^2*w*z2 + 2*w^2*z2 + 10*r^2*x*z2 + 24*r^4*x*z2 - 
       5*w*x*z2 + 13*r^2*w*x*z2 - 10*r^2*x^2*z2 + 18*r^2*y1*z2 + 46*r^4*y1*z2 - 2*w*y1*z2 + 
       11*r^2*w*y1*z2 - 25*r^2*x*y1*z2 - 3*y1^2*z2 - 23*r^2*y1^2*z2 - 2*w*y1^2*z2 + 
       2*x*y1^2*z2 + 2*y1^3*z2 - 12*r^2*y2*z2 - 46*r^4*y2*z2 - 4*w*y2*z2 - 10*r^2*w*y2*z2 + 
       4*r^2*x*y2*z2 - 2*w*x*y2*z2 - 3*y1*y2*z2 - 4*r^2*y1*y2*z2 - 2*w*y1*y2*z2 + 
       2*x*y1*y2*z2 + 4*y1^2*y2*z2 + 12*r^2*y2^2*z2 + 2*y1*y2^2*z2 + 2*r^2*z1*z2 + 
       4*w*z1*z2 + 6*r^2*x*z1*z2 + 2*w*x*z1*z2 + 3*y1*z1*z2 + 20*r^2*y1*z1*z2 + 
       2*w*y1*z1*z2 - 2*x*y1*z1*z2 - 4*y1^2*z1*z2 - 3*y2*z1*z2 - 29*r^2*y2*z1*z2 - 
       2*w*y2*z1*z2 + 2*x*y2*z1*z2 + 4*y2^2*z1*z2 + 2*y1*z1^2*z2 - 4*y2*z1^2*z2 + 
       4*w*z2^2 + 4*r^2*x*z2^2 + 3*y1*z2^2 + 17*r^2*y1*z2^2 + 2*w*y1*z2^2 - 2*x*y1*z2^2 - 
       4*y1^2*z2^2 - 8*r^2*y2*z2^2 - 4*y1*y2*z2^2 + 4*y1*z1*z2^2 - 2*y2*z1*z2^2 + 
       2*y1*z2^3)/((2*r^2 + z1)*(2*r^2 + z2)*(2*r^2 - x - y2 + z2)*(2*r^2 + w + z1 + z2)) + 
     (32*r^6 + 12*r^2*w + 20*r^4*w - 4*r^4*x - 28*r^6*x - 24*r^2*w*x - 24*r^4*w*x - 
       5*w^2*x - 11*r^2*w^2*x - 2*w^3*x + 3*w*x^2 + 13*r^2*w*x^2 + 6*w^2*x^2 - 2*w*x^3 + 
       48*r^4*y1 + 80*r^6*y1 + 2*r^2*w*y1 + 38*r^4*w*y1 + 4*r^2*w^2*y1 - 6*r^2*x*y1 - 
       34*r^4*x*y1 + 6*w*x*y1 + 10*r^2*w*x*y1 + 6*w^2*x*y1 + 4*r^2*x^2*y1 - 6*w*x^2*y1 - 
       12*r^2*y1^2 - 60*r^4*y1^2 - 12*r^2*w*y1^2 + 12*r^2*x*y1^2 - 4*w*x*y1^2 + 
       8*r^2*y1^3 - 4*r^4*y2 - 28*r^6*y2 - 8*r^2*w*y2 - 8*r^4*w*y2 + 8*r^4*x*y2 - 
       3*w*x*y2 + 3*r^2*w*x*y2 + 2*w^2*x*y2 - 6*r^2*y1*y2 - 34*r^4*y1*y2 - 4*r^2*w*y1*y2 + 
       8*r^2*x*y1*y2 - 2*w*x*y1*y2 + 12*r^2*y1^2*y2 + 2*w*x*y2^2 + 4*r^2*y1*y2^2 + 
       12*r^2*z1 + 20*r^4*z1 + 8*r^2*w*z1 - 8*r^2*x*z1 - 8*r^4*x*z1 - 3*w*x*z1 + 
       3*r^2*w*x*z1 + 2*w*x^2*z1 + 2*r^2*y1*z1 + 38*r^4*y1*z1 + 8*r^2*w*y1*z1 - 
       4*r^2*x*y1*z1 + 2*w*x*y1*z1 - 12*r^2*y1^2*z1 - 24*r^2*y2*z1 - 24*r^4*y2*z1 - 
       3*w*y2*z1 + 3*r^2*w*y2*z1 + 2*w^2*y2*z1 - 3*x*y2*z1 + 3*r^2*x*y2*z1 - 4*w*x*y2*z1 + 
       2*x^2*y2*z1 + 6*y1*y2*z1 + 10*r^2*y1*y2*z1 + 2*w*y1*y2*z1 - 2*x*y1*y2*z1 - 
       4*y1^2*y2*z1 + 3*y2^2*z1 + 13*r^2*y2^2*z1 + 2*w*y2^2*z1 - 6*y1*y2^2*z1 - 2*y2^3*z1 + 
       2*w*x*z1^2 + 4*r^2*y1*z1^2 - 5*y2*z1^2 - 11*r^2*y2*z1^2 + 2*x*y2*z1^2 + 
       6*y1*y2*z1^2 + 6*y2^2*z1^2 - 2*y2*z1^3 + 16*r^4*z2 + 6*w*z2 + 18*r^2*w*z2 + 
       2*w^2*z2 - 2*r^2*x*z2 - 22*r^4*x*z2 - 8*w*x*z2 - 16*r^2*w*x*z2 - 4*w^2*x*z2 + 
       2*r^2*x^2*z2 + 4*w*x^2*z2 + 36*r^2*y1*z2 + 92*r^4*y1*z2 + w*y1*z2 + 31*r^2*w*y1*z2 + 
       2*w^2*y1*z2 - 3*x*y1*z2 - 29*r^2*x*y1*z2 + 2*x^2*y1*z2 - 6*y1^2*z2 - 
       46*r^2*y1^2*z2 - 6*w*y1^2*z2 + 6*x*y1^2*z2 + 4*y1^3*z2 - 2*r^2*y2*z2 - 
       22*r^4*y2*z2 - 4*w*y2*z2 - 4*r^2*w*y2*z2 + 8*r^2*x*y2*z2 - 3*y1*y2*z2 - 
       29*r^2*y1*y2*z2 - 4*w*y1*y2*z2 + 4*x*y1*y2*z2 + 6*y1^2*y2*z2 + 2*r^2*y2^2*z2 + 
       2*y1*y2^2*z2 + 6*z1*z2 + 18*r^2*z1*z2 + 8*w*z1*z2 - 4*x*z1*z2 - 4*r^2*x*z1*z2 + 
       y1*z1*z2 + 31*r^2*y1*z1*z2 + 4*w*y1*z1*z2 - 4*x*y1*z1*z2 - 6*y1^2*z1*z2 - 
       8*y2*z1*z2 - 16*r^2*y2*z1*z2 + 4*y2^2*z1*z2 + 2*z1^2*z2 + 2*y1*z1^2*z2 - 
       4*y2*z1^2*z2 + 4*w*z2^2 - 4*r^2*x*z2^2 - 2*w*x*z2^2 + 6*y1*z2^2 + 34*r^2*y1*z2^2 + 
       6*w*y1*z2^2 - 6*x*y1*z2^2 - 8*y1^2*z2^2 - 4*r^2*y2*z2^2 - 6*y1*y2*z2^2 + 4*z1*z2^2 + 
       6*y1*z1*z2^2 - 2*y2*z1*z2^2 + 4*y1*z2^3)/((2*r^2 + z2)^2*(2*r^2 - x - y2 + z2)*
       (2*r^2 + w + z1 + z2)) /. Thread[{x, y1, y2, w, z1, z2} -> 
      ScalarProducts[t, m123, m12, costh3st, costh1stst, phi1stst, Mmu, me]]]


dGamma[t_, m123_, m12_, costh3st_, costh1stst_, phi1stst_, Mmu_, me_,\[Alpha]_,GF_]:= 
Block[{E123 = (Mmu^2-t^2+m123^2)/(2*Mmu),
  p123 = Sqrt[E123^2-m123^2],
  E3st = (m123^2 - m12^2 + me^2)/(2*m123), 
  p3st = Sqrt[E3st^2 - me^2], 
  E1stst = m12/2, 
  p1stst = Sqrt[E1stst^2 - me^2]},
  (\[Alpha]^2 GF^2)/(96 \[Pi]^6  Mmu^2) GLO[t, m123, m12, costh3st, costh1stst, phi1stst, Mmu, me]t p123 p3st p1stst];


End[];


EndPackage[];


Null

